Data-Based Moving Horizon Estimation for Linear Discrete-Time Systems

This paper introduces a data-based moving horizon estimation (MHE) scheme for linear time-invariant discrete-time systems. The scheme solely relies on collected data without employing any system identification step. Robust global exponential stability of the data-based MHE is proven under standard assumptions for the case where the online output measurements are corrupted by some non-vanishing measurement noise. A simulation example illustrates the behavior of the data-based MHE scheme.

==> Simulation_Example.m <==
%% Simulation Example of MHE
% Structure of the File 
% 1) Collection of offline data

clear all; 
close all; 
clc
%% 1) Collect offline data from the nominal system
A = [0.9950, 0.0998; -0.0998, 0.9950];
B = [0.1; 0.1];
C =  [1, 0]; 
D = 0; 

m = 1; % Dimenstion input
n = 2; % Dimension state
p = 1; % Output Dimension

system_nominal = ss(A, B, C, D, 1); 

% u_pe = [2 3 4 6 3 18 7 31 2 0 9 1 6 5 13 7 8 9 5 4 5 7 8 5 10 2 4 2 1 11]; 
u_pe = unifrnd(-5,5,[1 30]);

L = 5; % Prediction Horizon
N = length(u_pe); % Number of collected data

% Determine Hankel matrix of the input data
HL_u_pe = [];
for i = 1:(L+n)
    HL_u_pe =[HL_u_pe; u_pe(i:N-(L+n)+i)];
end 

% Check Persistence of Excitation of the input 
if rank(HL_u_pe) ~= L*m +n
    error('The input data is not persistently exciting or something else went wrong.'); 
else
    disp('The input seems to be persistently exciting! I continue to collect data from the sytem');
end

time_off = 0:1:length(u_pe)-1;
x0_off = [2;3];

[y_off, tout, x_off] = lsim(system_nominal, u_pe, time_off, x0_off); 

% Transpose data
y_off = y_off';
x_off = x_off';

HL_u = []; 
HL_x = []; 
HL_y = []; 

for i = 1:L
    HL_u =[HL_u; u_pe(i:N-L+i)];
    HL_y =[HL_y; y_off(:,i:N-L+i)];
    HL_x =[HL_x; x_off(:,i:N-L+i)];
end 
disp('Collection of data & Hankel matrices completed');

%% Start Estimation Process 
options = optimset('Display','Iter-Detailed',...
                'TolFun', 1e-6,...
                'MaxIter', 10000,...
                'Algorithm', 'active-set',...
                'FinDiffType', 'forward',...
                'RelLineSrchBnd', [],...
                'RelLineSrchBndDuration', 1,...
                'TolConSQP', 1e-6);

timesteps_on = 0:1:99;
u_on =[ones(1,10)'; 3*ones(1,10)'; 2*ones(1,10)'; 5*ones(1,10)'; 1*ones(1,10)'...
    ;6*ones(1,10)'; 7*ones(1,10)'; 0*ones(1,10)'; 0*ones(1,10)'; 1*ones(1,10)'];
% Fix initial condition for the MHE and the true system 
x0_prior = [1; 2]; 
x0_true = [7; 7]; 

% Simulate true system behavior:
rng('default') % For reproducibility
mu = 0;
sigma = 6;


r= [];
for ii =1:length(timesteps_on)
    r = [r random('Normal',mu,sigma)];
end

[y_true, tout, x_true] = lsim(system_nominal, u_on, timesteps_on, x0_true); 
y_true = y_true';
x_true = x_true';

y_noisy = y_true +r;

%% First Iteration

u_measure = u_on(1);
y_measure = y_noisy(1);

P = 10; 
R = 100;

% Hankel matrices of the beginning
HL_u_0 = u_pe; 
HL_y_0 = y_off; 
HL_x_0 = x_off;

y_init = [0, 0, zeros(1, length(HL_u_0)), 1]'; 

iter_nb =1; 
% First iteration 
x_opt = fmincon(@(y) obj_fun(1, y, x0_prior, P, R, n, m, iter_nb), y_init , [], [],[],[], [], [], @(y) nonlinear_constraints(1, y, HL_u_0, HL_x_0, HL_y_0, u_measure, y_measure,n,m, iter_nb));
disp('The optimal value for the estimated state x is');
disp(x_opt(1:2))
disp('First iteration completed');

x_hat = x0_prior;
%% Second iteration
HL_u_2 = []; 
HL_y_2 = []; 
HL_x_2 = [];

u_measure = u_on(1:2);
y_measure = y_noisy(1:2)';

for i = 1:2
    HL_u_2 =[HL_u_2; u_pe(i:N-2+i)];
    HL_y_2 =[HL_y_2; y_off(:,i:N-2+i)];
    HL_x_2 =[HL_x_2; x_off(:,i:N-2+i)];
end 

iter_nb = 2; 
y_init = [0, 0, 0,0 zeros(1, length(HL_u_2)), 2, 2]'; 
x_opt = fmincon(@(y) obj_fun(1, y, x0_prior, P, R, n, m, iter_nb), y_init , [], [],[],[], [], [], @(y) nonlinear_constraints(1, y, HL_u_2, HL_x_2, HL_y_2, u_measure, y_measure,n,m, iter_nb));
disp('The optimal value for the estimated state x is');
disp(x_opt(1:2))

x_hat = [x_hat, x_opt(3:4)];
    
%% Third iteration
HL_u_3 = []; 
HL_y_3 = []; 
HL_x_3 = [];

u_measure = u_on(1:3);
y_measure = y_noisy(1:3)';

for i = 1:3
    HL_u_3 =[HL_u_3; u_pe(i:N-3+i)];
    HL_y_3 =[HL_y_3; y_off(:,i:N-3+i)];
    HL_x_3 =[HL_x_3; x_off(:,i:N-3+i)];
end 

iter_nb = 3; 
y_init = [0, 0, 0,0, 0,0, zeros(1, length(HL_u_3)), 2, 2, 2]'; 
x_opt = fmincon(@(y) obj_fun(1, y, x0_prior, P, R, n, m, iter_nb), y_init , [], [],[],[], [], [], @(y) nonlinear_constraints(1, y, HL_u_3, HL_x_3, HL_y_3, u_measure, y_measure,n,m, iter_nb));
disp('The optimal value for the estimated state x is');
disp(x_opt(1:2))

x_hat = [x_hat, x_opt(5:6)];

%% Fourth iteration 
HL_u_4 = []; 
HL_y_4 = []; 
HL_x_4 = [];

u_measure = u_on(1:4);
y_measure = y_noisy(1:4)';

for i = 1:4
    HL_u_4 =[HL_u_4; u_pe(i:N-4+i)];
    HL_y_4 =[HL_y_4; y_off(:,i:N-4+i)];
    HL_x_4 =[HL_x_4; x_off(:,i:N-4+i)];
end 

iter_nb = 4; 
y_init = [0, 0, 0,0, 0,0,0,0, zeros(1, length(HL_u_4)),2, 2, 2, 2]'; 
x_opt = fmincon(@(y) obj_fun(1, y, x0_prior, P, R, n, m, iter_nb), y_init , [], [],[],[], [], [], @(y) nonlinear_constraints(1, y, HL_u_4, HL_x_4, HL_y_4, u_measure, y_measure,n,m, iter_nb));
disp('The optimal value for the estimated state x is');
disp(x_opt(1:2))

x_hat = [x_hat, x_opt(7:8)];
%% Horizon completed
HL_u_5 = []; 
HL_y_5 = []; 
HL_x_5 = [];

for i = 1:L
    HL_u_5 =[HL_u_5; u_pe(i:N-5+i)];
    HL_y_5 =[HL_y_5; y_off(:,i:N-5+i)];
    HL_x_5 =[HL_x_5; x_off(:,i:N-5+i)];
end 

for iter_nb = 5:100
    u_measure = u_on((iter_nb-L+1):iter_nb);
    y_measure = y_noisy(iter_nb-L+1:iter_nb)';
    y_init = [zeros(1, n*L), zeros(1, length(HL_u_5)),zeros(1, p*L)]'; 
    x_opt = fmincon(@(y) obj_fun(1, y, x0_prior, P, R, n, m, iter_nb), y_init , [], [],[],[], [], [], @(y) nonlinear_constraints(1, y, HL_u_5, HL_x_5, HL_y_5, u_measure, y_measure,n,m, iter_nb));
    %   x_opt = fmincon(@(y) obj_fun(1, y, x0_prior, P, R, n, m, iter_nb), y_init , [], [],[],[], [-10*ones(1, 10), -Inf*ones(1,26), -Inf*ones(1,5)], [], @(y) nonlinear_constraints(1, y, HL_u_5, HL_x_5, HL_y_5, u_measure, y_measure,n,m, iter_nb));
    disp('The optimal value for the estimated state x is');
    x_hat = [x_hat, x_opt(L*2-1:L*2)];
    x0_prior = x_hat(:, iter_nb-3);
end

figure(1)
plot(timesteps_on, x_hat(1,:), 'b--', 'linewidth', 1.5);
hold on
grid on
plot(timesteps_on, x_hat(2,:), 'g--', 'linewidth', 1.5);
plot(timesteps_on, x_true(1,:),'b', 'linewidth', 1.5);
plot(timesteps_on, x_true(2,:),'g', 'linewidth', 1.5);
% plot(timesteps_on, y_noisy(1,:),'r', 'linewidth', 1.5);
xlabel('Time');
ylabel('States');
legend('$\hat{x}_1$', '$\hat{x}_2$', '$x_1$', '$x_2$', 'interpreter', 'latex');
hold off
